Surface and hypersurface meshing techniques for space-time finite element methods

A general method is introduced for constructing two-dimensional (2D) surface meshes embedded in three-dimensional (3D) space time, and 3D hypersurface meshes embedded in four-dimensional (4D) space time. In particular, we begin by dividing the space-time domain into time slabs. Each time slab is equipped with an initial plane (hyperplane), in conjunction with an unstructured simplicial surface (hypersurface) mesh that covers the initial plane. We then obtain the vertices of the terminating plane (hyperplane) of the time slab from the vertices of the initial plane using a space-time trajectory-tracking approach. Next, these vertices are used to create an unstructured simplicial mesh on the terminating plane (hyperplane). Thereafter, the initial and terminating boundary vertices are stitched together to form simplicial meshes on the intermediate surfaces or sides of the time slab. After describing this new mesh-generation method in rigorous detail, we provide the results of multiple numerical experiments which demonstrate its validity and flexibility.

==> compile.sh <==
NAME=main
pdflatex ${NAME}.tex
bibtex ${NAME}
pdflatex ${NAME}.tex
pdflatex ${NAME}.tex
rm -f ${NAME}.aux ${NAME}.glo ${NAME}.log ${NAME}.out ${NAME}.bbl ${NAME}.blg ${NAME}.lof ${NAME}.lot ${NAME}.toc ${NAME}.pag
open ${NAME}.pdf

